The Rich Are Different: Evidence from the RAVE Survey for Stellar Radial Migration

Using the RAdial Velocity Experiment fourth data release (RAVE DR4), and a new metallicity calibration that will be also taken into account in the future RAVE DR5, we investigate the existence and the properties of super-solar metallicity stars ([M/H] > +0.1 dex) in the sample, and in particular in the Solar neighbourhood. We find that RAVE is rich in super-solar metallicity stars, and that the local metallicity distribution function declines remarkably slowly up to +0.4 dex. Our results show that the kinematics and height distributions of the super-solar metallicity stars are identical to those of the [M/H] < 0 thin-disc giants that we presume were locally manufactured. The eccentricities of the super-solar metallicity stars indicate that half of them are on a roughly circular orbit (e < 0.15), so under the assumption that the metallicity of the interstellar medium at a given radius never decreases with time, they must have increased their angular momenta by scattering at corotation resonances of spiral arms from regions far inside the Solar annulus. The likelihood that a star will migrate radially does not seem to decrease significantly with increasing amplitude of vertical oscillations within range of oscillation amplitudes encountered in the disc.

==> plots/convert_ps.sh <==
#! /bin/sh


out_directory="/Users/georgeskordopatis/Documents/RAVE/Metal_rich/submitted_v02/plots/"
out_directory="./"

input_name="General_plots_SMR.ps"
psselect -p1 $input_name  $out_directory"General_MDF.ps"
psselect -p4 $input_name  $out_directory"Positions_0dex.ps"
psselect -p7 $input_name  $out_directory"Positions_01dex.ps"
psselect -p10 $input_name  $out_directory"Positions_02dex.ps"
psselect -p13 $input_name  $out_directory"Positions_03dex.ps"
psselect -p16 $input_name  $out_directory"Positions_04dex.ps"

psselect -p22 $input_name  $out_directory"Ecc_different_radii_all.ps"
psselect -p23 $input_name  $out_directory"RgRatio_different_radii.ps"

psselect -p32 $input_name  $out_directory"MDFs_differentZ01.ps"
psselect -p33 $input_name  $out_directory"MDFs_differentZ02.ps"
psselect -p34 $input_name  $out_directory"MDFs_differentZ03.ps"
psselect -p35 $input_name  $out_directory"MDFs_differentR.ps"

psselect -p40 $input_name  $out_directory"Spectrum_fit_example.ps"

input_name="General_plots_SMR_referee.ps"
psselect -p31 $input_name  $out_directory"Rmean_different_radii.ps"
psselect -p37 $input_name  $out_directory"sigma_V_Ages.ps"

for FILE in  *ps
do
	ps2pdf $FILE
done	

for FILE in  *.pdf
do
	pdfcrop -margins 10 $FILE $FILE
done


